Light quark Yukawa couplings from Higgs kinematics

We show that the normalized Higgs production $p_T$ and $y_h$ distributions are sensitive probes of Higgs couplings to light quarks. For up and/or down quark Yukawa couplings comparable to the SM $b$ quark Yukawa the $\bar u u$ or $\bar d d$ fusion production of the Higgs could lead to appreciable softer $p_T$ distribution than in the SM. The rapidity distribution, on the other hand, becomes more forward. We find that, owing partially to a downward fluctuation, one can derive competitive bounds on the two couplings using ATLAS measurements of normalized $p_T$ distribution at 8\,TeV. With 300 fb${}^{-1}$ at 13\,TeV LHC one could establish flavor non-universality of the Yukawa couplings in the down sector.

==> clean.sh <==
#!/bin/bash

rm -r \auto
rm *~
rm *.toc
rm *latexmk
rm *.log
rm *.out
rm *.fls
rm *.aux
rm *.gz
rm *.blg

